Iterated integrals over letters induced by quadratic forms

An automated treatment of iterated integrals based on letters induced by real-valued quadratic forms and Kummer--Poincar\'e letters is presented. These quantities emerge in analytic single and multi--scale Feynman diagram calculations. To compactify representations, one wishes to apply general properties of these quantities in computer-algebraic implementations. We provide the reduction to basis representations, expansions, analytic continuation and numerical evaluation of these quantities.

==> QuadraticLetters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    184899,       5550]
NotebookOptionsPosition[    168537,       5268]
NotebookOutlinePosition[    168874,       5283]
CellTagsIndexPosition[    168831,       5280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Letters induce by Quadratic Forms", "Title",
 CellChangeTimes->{{3.824182641084198*^9, 
  3.824182681416984*^9}},ExpressionUUID->"2691814d-95dd-4c9c-97e4-\
fb3137c8bf7b"],

Cell[CellGroupData[{

Cell["\<\

For any use of this file it is mandatory to quote: 
J. Ablinger, J. Bl\\\[CloseCurlyDoubleQuote]umlein, and C. Schneider: \
Iterated integrals over letters induced by quadratic forms, DESY 21--031\
\>", "Subsection",
 CellChangeTimes->{{3.824182684386002*^9, 3.8241827229550457`*^9}, {
  3.824182772384758*^9, 3.824182837831443*^9}, {3.8245459406911383`*^9, 
  3.8245459436200027`*^9}},
 FontColor->RGBColor[
  1, 0, 0],ExpressionUUID->"67358f8b-5600-48ab-98f9-9a3606166837"],

Cell[BoxData[
 RowBox[{"Exit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.822627919450042*^9, 3.8226279203505287`*^9}},
 CellLabel->
  "In[731]:=",ExpressionUUID->"8d288866-39a2-4e9d-9c87-3c61473a4209"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "Sigma.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "HarmonicSums.m"}]}], "Input",
 CellChangeTimes->{{3.8225455310086927`*^9, 3.822545554795043*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"37c9e9b3-9c87-40a4-aaae-b790fc1e7b55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["Sigma",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{" ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "A"}], " ", "summation", " ", "package", " ", "by", 
     " ", "Carsten", " ", "Schneider"}], " ", "\[LongDash]", " ", 
    RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", "  ", 
    RowBox[{"V", " ", "2.74", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"September", " ", "18"}], ",", " ", "2020"}], ")"}], 
     "  "}]}]}], 
  ButtonBox[
   StyleBox["Help", "Hyperlink",
    FontVariations->{"Underline"->True}],
   Appearance->{Automatic, None, "Normal", Automatic},
   ButtonData:>{"", ""},
   ButtonFunction:>Sigma`Version`Private`SigmaHelp[],
   Evaluator->Automatic]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.823254487507566*^9},
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"dbda2476-e042-4c6d-b3c1-55f57bf93cdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HarmonicSums", " ", "by", " ", "Jakob", " ", "Ablinger"}], " ", 
    "\[LongDash]", " ", 
    RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", " ", 
    RowBox[{"Version", " ", "1.0"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", "/", "05"}], "/", "19"}], ")"}]}], 
  ButtonBox[
   StyleBox["Help", "Hyperlink",
    FontVariations->{"Underline"->True}],
   Appearance->{Automatic, None, "Normal", Automatic},
   ButtonFunction:>HarmonicSums`Private`HarmonicSumsHelp[],
   Evaluator->Automatic]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.8232544878208733`*^9},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"3261020a-5b30-4882-9340-ba8f2a26442d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New functions:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.822628181332469*^9}, {
  3.8231672691251583`*^9, 3.8231672747809687`*^9}, {3.824182562342112*^9, 
  3.824182568555189*^9}},ExpressionUUID->"bcb84410-ad80-4831-9d5d-\
36b08e2c2180"],

Cell[BoxData[{"QL", "\n", "GLToQL", "\n", "QLToGL", "\n", "QLToStandardForm", \
"\n", "ReduceToQLBasis", "\n", "ComputeQLLogListBasis", "\n", "QLSeries", "\n\
", "TransformQL", "\n", "QLRemovePoles", "\n", "QLToConvergentRegion", "\n", \
"QLEvaluate"}], "Input",
 CellChangeTimes->{{3.8231671681139708`*^9, 
  3.82316718525418*^9}},ExpressionUUID->"1d442714-0a01-45ce-b9e2-\
14d26e07ec63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.822628181332469*^9}},ExpressionUUID->"722911f9-ce91-42f3-a078-\
b407df470e9f"],

Cell["a, b, c \[Element] Reals; d \[Element] Integers d>=0:", "Text",
 CellChangeTimes->{{3.8231672810500183`*^9, 3.823167290916975*^9}, {
  3.8231673815009193`*^9, 3.823167426819755*^9}, {3.823167496770965*^9, 
  3.8231675079630413`*^9}},ExpressionUUID->"03c12482-083c-4c16-969f-\
3a05fdce957c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "d"}], "}"}], "}"}], 
    ",", "x"}], "]"}], "//", "ToHarmonicSumsIntegrate"}]], "Input",
 CellChangeTimes->{
  3.823167259677457*^9, {3.823167509740033*^9, 3.823167512499638*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"97034ee7-26b0-42c6-a56b-394914958d90"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "x"], 
   RowBox[{
    FractionBox[
     SubsuperscriptBox["\[Tau]", "1", "d"], 
     RowBox[{"a", "+", 
      RowBox[{"b", " ", 
       SubscriptBox["\[Tau]", "1"]}], "+", 
      RowBox[{"c", " ", 
       SubsuperscriptBox["\[Tau]", "1", "2"]}]}]], 
    RowBox[{"\[DifferentialD]", 
     SubscriptBox["\[Tau]", "1"]}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.8231672604830523`*^9, 3.823167513054262*^9, 
  3.823244981655912*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"fe7e5089-f4ce-4176-b505-3635e5bf5bb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "b1", ",", "c1"}], "}"}], ",", "d1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a2", ",", "b2", ",", "c2"}], "}"}], ",", "d2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a3", ",", "b3", ",", "c3"}], "}"}], ",", "d3"}], "}"}]}], 
     "}"}], ",", "x"}], "]"}], "//", "ToHarmonicSumsIntegrate"}]], "Input",
 CellChangeTimes->{{3.823167200277783*^9, 3.823167252077952*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"036f12ed-8491-4132-9edf-4a9fd62785d3"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "x"], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     SubscriptBox["\[Tau]", "1"]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      SubscriptBox["\[Tau]", "2"]], 
     RowBox[{
      FractionBox[
       RowBox[{
        SubsuperscriptBox["\[Tau]", "1", "d1"], " ", 
        SubsuperscriptBox["\[Tau]", "2", "d2"], " ", 
        SubsuperscriptBox["\[Tau]", "3", "d3"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", 
          RowBox[{"b1", " ", 
           SubscriptBox["\[Tau]", "1"]}], "+", 
          RowBox[{"c1", " ", 
           SubsuperscriptBox["\[Tau]", "1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a2", "+", 
          RowBox[{"b2", " ", 
           SubscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"c2", " ", 
           SubsuperscriptBox["\[Tau]", "2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a3", "+", 
          RowBox[{"b3", " ", 
           SubscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"c3", " ", 
           SubsuperscriptBox["\[Tau]", "3", "2"]}]}], ")"}]}]], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "3"]}], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "2"]}], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "1"]}]}]}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{{3.823167215450572*^9, 3.823167252593512*^9}, 
   3.82324498247685*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"84c262e8-5227-40dd-ab8f-97d261c08915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}], 
     ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"r", "//", "ToHarmonicSumsIntegrate"}]}], "Input",
 CellChangeTimes->{{3.822627985774048*^9, 3.8226280187420473`*^9}, 
   3.822628173764427*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"ee63aca0-ab33-4f9f-bb73-935ceb0184d3"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "x"], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     SubscriptBox["\[Tau]", "1"]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      SubscriptBox["\[Tau]", "2"]], 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["\[Tau]", "1"], " ", 
        SubscriptBox["\[Tau]", "3"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Tau]", "1"]}], "+", 
          SubsuperscriptBox["\[Tau]", "1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SubscriptBox["\[Tau]", "2"], "+", 
          SubsuperscriptBox["\[Tau]", "2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          SubscriptBox["\[Tau]", "3"], "+", 
          SubsuperscriptBox["\[Tau]", "3", "2"]}], ")"}]}]], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "3"]}], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "2"]}], 
      RowBox[{"\[DifferentialD]", 
       SubscriptBox["\[Tau]", "1"]}]}]}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.822628019280171*^9, 3.822628174029916*^9, 
  3.823167518152339*^9, 3.823244983562047*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"5f1941b9-8b57-435e-92fe-784dff83c59e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GLToQL, QLToGL:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.822628181332469*^9}, {
  3.822631472431752*^9, 
  3.82263148099131*^9}},ExpressionUUID->"59b21f82-31fa-4d91-9c61-\
8a5f6137404a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}], 
     ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"r", "//", "QLToGL"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "GLToQL"}]}], "Input",
 CellChangeTimes->{{3.822627985774048*^9, 3.8226280187420473`*^9}, 
   3.822628173764427*^9, {3.822631487367468*^9, 3.82263149176728*^9}, {
   3.8226315344630213`*^9, 3.82263154113492*^9}, 3.822631830978656*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"062fba39-6d74-4744-a36d-a8036e076e05"],

Cell[BoxData[
 RowBox[{"GL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["VarGL", 
      RowBox[{"1", "+", "VarGL", "+", 
       SuperscriptBox["VarGL", "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"3", "+", "VarGL", "+", 
       SuperscriptBox["VarGL", "2"]}]], ",", 
     FractionBox["VarGL", 
      RowBox[{
       FractionBox["1", "2"], "-", "VarGL", "+", 
       SuperscriptBox["VarGL", "2"]}]]}], "}"}], ",", "x"}], "]"}]], "Output",\

 CellChangeTimes->{
  3.822628019280171*^9, 3.822628174029916*^9, {3.822631492400231*^9, 
   3.822631559305574*^9}, 3.822631831291604*^9, 3.8231675261284113`*^9, 
   3.823244987376638*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"4979182f-0ec1-4504-8521-a725ea55625e"],

Cell[BoxData[
 RowBox[{"QL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}], 
   ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.822628019280171*^9, 3.822628174029916*^9, {3.822631492400231*^9, 
   3.822631559305574*^9}, 3.822631831291604*^9, 3.8231675261284113`*^9, 
   3.8232449873921432`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1ea7c247-fcaa-4fc2-9300-7210d69c3d6d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation by NIntegrate:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226282155957737`*^9}, {
  3.8241825806132393`*^9, 
  3.824182590137677*^9}},ExpressionUUID->"12b729d0-9655-4c9d-8925-\
f331952814f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.822622283953205*^9, 3.822622288069839*^9}, {
   3.822627946440404*^9, 3.822627968422572*^9}, {3.8226280276891212`*^9, 
   3.822628092629386*^9}, 3.823245013342924*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"8abd4e0d-fae9-4c75-bbe2-8afa35fe08ba"],

Cell[BoxData[
 RowBox[{"-", "0.00006492184885611728`"}]], "Output",
 CellChangeTimes->{{3.822622284488654*^9, 3.8226222883755493`*^9}, {
   3.822627949039912*^9, 3.822627968830739*^9}, {3.822628026500128*^9, 
   3.8226280931412067`*^9}, 3.823167530880447*^9, {3.8232449924083*^9, 
   3.823245014425049*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"066f0c2e-1a59-493c-9044-378429a5de18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QLStandardForm:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.8226282575555*^9}},ExpressionUUID->"35e7daa3-198b-43fa-acc1-58b894b63422"],

Cell["\<\
a \[Element] Reals; 
c=1 or c=0; 
if c=0, then b=1 and d=0
if c=1, then  b\[Element] Reals and  d = 0 or d = 1,  and further a<2*Sqrt[b] \
(otherwise the polynomial factorizes in  R) :\
\>", "Text",
 CellChangeTimes->{{3.823167550461783*^9, 3.823167673690064*^9}, {
  3.823236488964192*^9, 3.823236540307756*^9}, {3.823236594210493*^9, 
  3.823236631651044*^9}, {3.824182874748787*^9, 
  3.8241829668203707`*^9}},ExpressionUUID->"1160a824-2d8a-4821-b7c0-\
720f89d54cdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "2"}], "}"}], "}"}], 
    ",", "x"}], "]"}], "//", "QLToStandardForm"}]], "Input",
 CellChangeTimes->{{3.823167731420424*^9, 3.823167742785391*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b60e58b5-5abe-43e8-a2c7-cc520892f357"],

Cell[BoxData[
 RowBox[{
  FractionBox["x", "2"], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.823167743299947*^9, 3.823245020170236*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ef11e60d-fc1c-476c-8874-46444d833a19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "1"}], "}"}], "}"}], 
    ",", "x"}], "]"}], "//", "QLToStandardForm"}]], "Input",
 CellChangeTimes->{3.8231677491246347`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"04c828a5-b23a-486b-8554-0be3e2afdea1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
    ",", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8231677499541817`*^9, 3.823245020897272*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a3df4692-0417-4ff5-b40f-b6dbb6ced74b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "1"}], "}"}], "}"}], 
    ",", "x"}], "]"}], "//", "QLToStandardForm"}]], "Input",
 CellChangeTimes->{{3.823167755817978*^9, 3.823167756769582*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f3a134bb-edc4-41e7-9284-612329e4df2d"],

Cell[BoxData[
 RowBox[{
  FractionBox["x", "2"], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8231677575183983`*^9, 3.823245021837975*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f651a48e-100c-435b-a866-6dfbb900f50c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "3"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QLToStandardForm", "[", "r", "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.8225739538226967`*^9, 3.822573954128718*^9}, {
  3.8226221995294952`*^9, 3.82262220886003*^9}, {3.822622501286344*^9, 
  3.8226225023133583`*^9}, {3.82262372214835*^9, 3.822623756445821*^9}, {
  3.822623862866043*^9, 3.8226239071803703`*^9}, {3.822624700285294*^9, 
  3.8226247023560057`*^9}, {3.822624951433442*^9, 3.8226249524972067`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7f641068-bf84-4f64-bf02-92d84bf4e38d"],

Cell[BoxData["3.041160888002626`*^-7"], "Output",
 CellChangeTimes->{
  3.8225739548449306`*^9, {3.822622482347185*^9, 3.8226225027743683`*^9}, {
   3.822623718329626*^9, 3.8226237568763847`*^9}, {3.822623859351132*^9, 
   3.8226238870419893`*^9}, 3.82262392073147*^9, 3.822624703590872*^9, {
   3.8226249471153708`*^9, 3.822624961947955*^9}, 3.8231675348381443`*^9, 
   3.8232450231798563`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"63efd85d-88a5-4c31-bd97-db9d1075deef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["277", "2304"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "16"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", 
    FractionBox["1", "2"]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", 
    FractionBox["1", "2"]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", 
    FractionBox["1", "2"]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8225739548449306`*^9, {3.822622482347185*^9, 3.8226225027743683`*^9}, {
   3.822623718329626*^9, 3.8226237568763847`*^9}, {3.822623859351132*^9, 
   3.8226238870419893`*^9}, 3.82262392073147*^9, 3.822624703590872*^9, {
   3.8226249471153708`*^9, 3.822624961947955*^9}, 3.8231675348381443`*^9, 
   3.823245023229825*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"384a512a-5773-4960-bdc1-1186990961f6"],

Cell[BoxData["3.040577366518471`*^-7"], "Output",
 CellChangeTimes->{
  3.8225739548449306`*^9, {3.822622482347185*^9, 3.8226225027743683`*^9}, {
   3.822623718329626*^9, 3.8226237568763847`*^9}, {3.822623859351132*^9, 
   3.8226238870419893`*^9}, 3.82262392073147*^9, 3.822624703590872*^9, {
   3.8226249471153708`*^9, 3.822624961947955*^9}, 3.8231675348381443`*^9, 
   3.8232450233241587`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"51685dbe-c878-4c6c-8237-c998936bc495"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shuffle:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.8226282690549583`*^9}},ExpressionUUID->"edf487f7-6cc0-4719-8341-\
5293fa784b8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r", "=", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}], 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}], 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"r", "//", "LinearHExpand"}]}], "Input",
 CellChangeTimes->{{3.8226249712507133`*^9, 3.822625002176874*^9}, {
  3.8226281229708138`*^9, 3.822628130621097*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8b17edbb-a86d-48ae-a12e-aa10359eccae"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}], "2"], " ", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], "}"}], 
    ",", 
    FractionBox["1", "2"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.822624976529737*^9, 3.822625002930094*^9}, {
   3.822628127084745*^9, 3.822628132322013*^9}, 3.8231677709802322`*^9, 
   3.82324502985238*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"4bc4afda-222e-4e71-8315-8f4fd04a9e9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.822624976529737*^9, 3.822625002930094*^9}, {
   3.822628127084745*^9, 3.822628132322013*^9}, 3.8231677709802322`*^9, 
   3.823245029853272*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"cdb93722-2cc8-4497-ab3f-8a444b7e7104"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ReduceToQLBasis:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.822628288019608*^9}},ExpressionUUID->"8949f077-4dfe-4a07-803a-\
26c6b81327fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReduceToQLBasis", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", 
       FractionBox["1", "2"]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", 
       FractionBox["1", "2"]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", 
       FractionBox["1", "2"]}], "]"}]}]}], ",", 
   FractionBox["1", "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.822627449767727*^9, 3.822627454780115*^9}, {
   3.82262813608*^9, 3.822628139440475*^9}, 3.823167784256358*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"5e92f975-bacf-4111-9ba5-4a3921289b6a"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}], "2"], " ", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", "2"}], "}"}], ",", "0"}], "}"}], "}"}], 
    ",", 
    FractionBox["1", "2"]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.822628139908085*^9, {3.823167776856724*^9, 3.8231677848802977`*^9}, 
   3.8232450351546164`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"bfa55994-ac99-46a8-a737-bda4ade3b94e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RemoveTrailingIndex:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.8226283384184513`*^9}},ExpressionUUID->"3108de3d-b23c-414a-ada6-\
735ef291babf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RemoveTrailing0", "[", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", "x"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LinearHExpand"}]}], "Input",
 CellChangeTimes->{{3.822630640022777*^9, 3.822630656246768*^9}, {
  3.822631025507646*^9, 3.8226310309879932`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1d84b250-5578-43de-a369-a106c095f649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      "}"}], ",", "x"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
      ",", "x"}], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "x"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "x"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}]}], "}"}], ",", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.822630657728128*^9, 3.822630662093513*^9}, {
   3.822630807295133*^9, 3.822630825781651*^9}, 3.8226308772948847`*^9, 
   3.822631031513714*^9, 3.823167793284543*^9, 3.823245038594646*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8e6272f1-621e-4692-8287-8e2200fc942f"],

Cell[BoxData[
 RowBox[{"QL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
   ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{{3.822630657728128*^9, 3.822630662093513*^9}, {
   3.822630807295133*^9, 3.822630825781651*^9}, 3.8226308772948847`*^9, 
   3.822631031513714*^9, 3.823167793284543*^9, 3.823245038595524*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"32230432-8327-4884-a28a-13caab5a1ca8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RemoveTrailingIndex", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LinearHExpand"}]}], "Input",
 CellChangeTimes->{{3.822631008965699*^9, 3.822631036772798*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"fe98deb9-8bcf-4bf7-9d08-1ffb36b084f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
      ",", "x"}], "]"}], "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "x"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "x"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "x"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.822631009420659*^9, 3.822631037160308*^9}, 
   3.823167793894082*^9, 3.823245039439501*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"864e49e8-5078-48e2-a700-ec4b5253bb48"],

Cell[BoxData[
 RowBox[{"QL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
   ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{{3.822631009420659*^9, 3.822631037160308*^9}, 
   3.823167793894082*^9, 3.823245039440434*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b04fdf13-97f9-4ded-a383-ce69d7a21ba2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RemoveLeadingIndex:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 
  3.8226283529546213`*^9}},ExpressionUUID->"e3b955c6-7c64-42a1-a9c2-\
a5e45a932cfe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RemoveLeading1", "[", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", "x"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LinearHExpand"}]}], "Input",
 CellChangeTimes->{{3.822628741088073*^9, 3.8226287861999598`*^9}, {
  3.8226310405076027`*^9, 3.822631040869231*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4b3d088b-bb23-4e9d-bc03-1096d50546a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        "}"}], ",", "x"}], "]"}], "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "x"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      "}"}], ",", "x"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "x"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}]}], "}"}], ",", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.822628770365026*^9, 3.8226287896509657`*^9}, 
   3.822628864515641*^9, {3.822628975363325*^9, 3.8226289867853394`*^9}, 
   3.8226310413452177`*^9, 3.823167797963399*^9, 3.823245043439357*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7012c201-d889-481a-9a70-e8748a05c93a"],

Cell[BoxData[
 RowBox[{"QL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
   ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{{3.822628770365026*^9, 3.8226287896509657`*^9}, 
   3.822628864515641*^9, {3.822628975363325*^9, 3.8226289867853394`*^9}, 
   3.8226310413452177`*^9, 3.823167797963399*^9, 3.82324504344013*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"84821c12-e4af-4f20-aa11-6fe326918844"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RemoveLeadingIndex", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LinearHExpand"}]}], "Input",
 CellChangeTimes->{{3.822628626227537*^9, 3.822628640592163*^9}, {
  3.82262899521789*^9, 3.822629021238143*^9}, {3.822631043075561*^9, 
  3.8226310433328447`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e0cb6c68-2bc9-42f3-a01d-0a22d7dbe6cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "x"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "x"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8226286362962017`*^9, 3.822628640859441*^9}, {
   3.822629012649707*^9, 3.822629022462844*^9}, 3.822631043791106*^9, 
   3.8231677987017727`*^9, 3.823245044314425*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"bd288cfa-6c19-40be-856e-6c31bc45b770"],

Cell[BoxData[
 RowBox[{"QL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
   ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{{3.8226286362962017`*^9, 3.822628640859441*^9}, {
   3.822629012649707*^9, 3.822629022462844*^9}, 3.822631043791106*^9, 
   3.8231677987017727`*^9, 3.8232450443152103`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"0baebd86-0de9-4e7d-afac-0792d7b1f5e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QLSeries:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226283529546213`*^9}, {
  3.822631858308649*^9, 
  3.8226318719883337`*^9}},ExpressionUUID->"d99b8160-609e-4141-8cdd-\
6f91a87e04ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLSeries", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}], 
     ",", "x"}], "]"}], ",", "x", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.822723761402733*^9, 3.8227237808321257`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c2e574ea-82d9-41c8-b078-6212d74588a1"],

Cell[BoxData["\<\"Loading Relations...\"\>"], "Print",
 CellChangeTimes->{3.823167802983124*^9, 3.823245048266355*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"7cb32506-9a21-4c51-8018-6819a8001a67"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["x", "5"], "45"], "-", 
  FractionBox[
   SuperscriptBox["x", "6"], "216"], "-", 
  FractionBox[
   RowBox[{"11", " ", 
    SuperscriptBox["x", "7"]}], "1260"], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["x", "8"]}], "1620"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["x", "9"]}], "972"], "-", 
  FractionBox[
   RowBox[{"4793", " ", 
    SuperscriptBox["x", "10"]}], "680400"]}]], "Output",
 CellChangeTimes->{{3.822723775120418*^9, 3.8227237945883217`*^9}, 
   3.8231678037824717`*^9, 3.823245049066691*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d8d33028-557d-473b-b849-46d494783630"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLSeries", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "x"}], "]"}], ",", "x", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.8227238019572277`*^9, 3.8227238094864283`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d2681433-0751-47d4-a275-357995a45327"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["x", "3"]}], "27"]}], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SuperscriptBox["x", "4"]}], "96"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["x", "5"]}], "972"], "-", 
  FractionBox[
   RowBox[{"1585", " ", 
    SuperscriptBox["x", "6"]}], "23328"], "+", 
  FractionBox[
   RowBox[{"31937", " ", 
    SuperscriptBox["x", "7"]}], "529200"], "-", 
  FractionBox[
   RowBox[{"57923", " ", 
    SuperscriptBox["x", "8"]}], "20995200"], "-", 
  FractionBox[
   RowBox[{"24649", " ", 
    SuperscriptBox["x", "9"]}], "571536"], "+", 
  FractionBox[
   RowBox[{"69477719", " ", 
    SuperscriptBox["x", "10"]}], "1714608000"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "3"], "9"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["x", "4"]}], "72"], "+", 
     FractionBox[
      SuperscriptBox["x", "5"], "162"], "+", 
     FractionBox[
      RowBox[{"121", " ", 
       SuperscriptBox["x", "6"]}], "1944"], "-", 
     FractionBox[
      RowBox[{"1961", " ", 
       SuperscriptBox["x", "7"]}], "34020"], "+", 
     FractionBox[
      RowBox[{"577", " ", 
       SuperscriptBox["x", "8"]}], "174960"], "+", 
     FractionBox[
      RowBox[{"7715", " ", 
       SuperscriptBox["x", "9"]}], "183708"], "-", 
     FractionBox[
      RowBox[{"741593", " ", 
       SuperscriptBox["x", "10"]}], "18370800"]}], ")"}], " ", 
   RowBox[{"Log", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{3.822723810454146*^9, 3.8231678059599543`*^9, 
  3.8232450502535667`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"faa7c980-3464-4365-b65b-edb9aa6d15ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TransformQL:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226283529546213`*^9}, {
  3.822631858308649*^9, 
  3.822631881516429*^9}},ExpressionUUID->"b5563786-f1c2-4618-84a3-\
1d94bc657670"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
       "}"}], ",", " ", 
      RowBox[{"2", "*", "x"}]}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}], "\[IndentingNewLine]", 
 RowBox[{"TransformQL", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", " ", 
     RowBox[{"2", "*", "x"}]}], "]"}], ",", "x"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "/", "3"}]}]}], "//", 
    RowBox[{
     RowBox[{"ToHarmonicSumsIntegrate", "[", 
      RowBox[{"#", ",", 
       RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
   "ReleaseHold"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.823167847673422*^9, 3.8231678553531647`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"df5f3a0d-d268-4432-8fa5-92aa6a127960"],

Cell[BoxData["0.024861805835046352`"], "Output",
 CellChangeTimes->{3.8231678559454603`*^9, 3.823245055156389*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"de5c99c9-6b80-4f66-91ea-00caef3b22e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "4"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
     "}"}], ",", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8231678559454603`*^9, 3.823245055178658*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"6b061a7c-f449-4b5b-bf43-d5b2f2797546"],

Cell[BoxData["0.024861805835046352`"], "Output",
 CellChangeTimes->{3.8231678559454603`*^9, 3.8232450551800222`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1236be63-5e1d-4f16-9e3b-3c20eaa4580b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
       "}"}], ",", " ", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}], "\[IndentingNewLine]", 
 RowBox[{"TransformQL", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", " ", "x"}], "]"}], ",", " ", 
   RowBox[{"1", "-", "x"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "/", "3"}]}]}], "//", 
    RowBox[{
     RowBox[{"ToHarmonicSumsIntegrate", "[", 
      RowBox[{"#", ",", 
       RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
   "ReleaseHold"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.822977866133768*^9, 3.822977867297699*^9}, {
  3.822978327844385*^9, 3.8229783306279297`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"62b41344-1d4c-4350-bac8-a933483dead2"],

Cell[BoxData["0.004406515264044342`"], "Output",
 CellChangeTimes->{3.822977869609891*^9, 3.822977908874818*^9, 
  3.822978332573106*^9, 3.8229900476658287`*^9, 3.8229901459190903`*^9, 
  3.823077685805201*^9, 3.823167812143938*^9, 3.82324505824683*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"74c4249d-d64e-4afb-8ccb-fba0a3e1a8be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
        ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], "+", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
       ",", 
       RowBox[{"1", "-", "x"}]}], "]"}]}], ")"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}],
     ",", "1"}], "]"}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"1", "-", "x"}]}], "]"}], "-", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"1", "-", "x"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.822977869609891*^9, 3.822977908874818*^9, 
  3.822978332573106*^9, 3.8229900476658287`*^9, 3.8229901459190903`*^9, 
  3.823077685805201*^9, 3.823167812143938*^9, 3.8232450582678757`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"1ac2d726-ed89-4aad-8fa0-5e50f7d6d90d"],

Cell[BoxData["0.004406515276704062`"], "Output",
 CellChangeTimes->{3.822977869609891*^9, 3.822977908874818*^9, 
  3.822978332573106*^9, 3.8229900476658287`*^9, 3.8229901459190903`*^9, 
  3.823077685805201*^9, 3.823167812143938*^9, 3.823245058269054*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5f475460-2bd9-4588-9846-8464efabd717"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
       "}"}], ",", " ", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "3"}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}], "\[IndentingNewLine]", 
 RowBox[{"TransformQL", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", " ", "x"}], "]"}], ",", " ", 
   RowBox[{"1", "/", "x"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"x", "\[Rule]", "3"}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.8229901802350492`*^9, 3.822990184665214*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"077014d1-c02b-4c92-9cb2-8d9dc74129ac"],

Cell[BoxData["0.02058636850968346`"], "Output",
 CellChangeTimes->{{3.822990181235033*^9, 3.8229901853261633`*^9}, 
   3.823167814772849*^9, 3.823245059589485*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8efebe49-9728-458d-81b1-1b32adcd0904"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox["1", "x"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox["1", "x"]}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox["1", "x"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}],
        ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}],
        ",", 
       FractionBox["1", "x"]}], "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "x"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox["1", "x"]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
         "}"}], ",", 
        FractionBox["1", "x"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}],
     ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.822990181235033*^9, 3.8229901853261633`*^9}, 
   3.823167814772849*^9, 3.8232450596177197`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"058bad28-045e-46c1-89fa-73c4ef3edbeb"],

Cell[BoxData["0.02058636574019916`"], "Output",
 CellChangeTimes->{{3.822990181235033*^9, 3.8229901853261633`*^9}, 
   3.823167814772849*^9, 3.82324505973529*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"8c1fae1b-3999-4de6-8275-0f11da91269d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
       "}"}], ",", " ", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "3"}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}], "\[IndentingNewLine]", 
 RowBox[{"TransformQL", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", " ", "x"}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"x", "\[Rule]", "3"}]}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.823167823401434*^9, 3.823167830977582*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7e072f18-4fd2-4c69-9708-aabd77b06c2c"],

Cell[BoxData["0.02058636850968346`"], "Output",
 CellChangeTimes->{3.8231678314012413`*^9, 3.82324506169423*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"916ef923-ee83-4999-b23a-6018e13c9c6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "+", "x"}]]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "+", "x"}]]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "+", "x"}]]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "+", "x"}]]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"1", "+", "x"}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8231678314012413`*^9, 3.823245061716506*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"cbc8c5cf-83b9-4c31-860b-829465ba0b07"],

Cell[BoxData["0.020586328919856296`"], "Output",
 CellChangeTimes->{3.8231678314012413`*^9, 3.82324506179502*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"1de3ea62-b89f-4702-9ef3-1cab1283b428"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QLRemovePoles:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226283529546213`*^9}, {
  3.822631858308649*^9, 3.822631881516429*^9}, {3.8230776321304398`*^9, 
  3.823077636706318*^9}, {3.8231587498038187`*^9, 
  3.823158752875105*^9}},ExpressionUUID->"614ac271-5b42-41f5-b891-\
ee51190991b7"],

Cell["\<\
Remove the poles in the integration region by using Cauchy\[CloseCurlyQuote]s \
principal value, except setting PrincipalValue\[Rule]False. The QL functions \
are pole free in the integration region. \
\>", "Text",
 CellChangeTimes->{{3.823167873232048*^9, 3.82316797241529*^9}, {
  3.8232422410768967`*^9, 3.823242245474578*^9}, {3.824183028410035*^9, 
  3.82418311706117*^9}},ExpressionUUID->"ea171725-02dc-475a-89fd-\
95e324ab2ec3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
       "}"}], ",", "4"}], "]"}], "//", "QLRemovePoles"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.823074932713378*^9, 3.823074952143222*^9}, {
   3.82307498964154*^9, 3.823075019957449*^9}, 3.8230775171620398`*^9, {
   3.823242158974732*^9, 3.823242159203985*^9}, 3.82324220447822*^9, 
   3.8232422680614777`*^9, {3.823242331937797*^9, 3.8232423478453407`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"21f3408f-f675-4a55-a4b3-6e0e7d23e3bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "3"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["4", "9"], ",", "1", ",", "1"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["4", "9"], ",", "1", ",", "1"}], "}"}], ",", "1"}], 
       "}"}]}], "}"}], ",", "1"}], "]"}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}],
     ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.823077693662389*^9, 3.823158398203064*^9, 3.8231678676017113`*^9, 
   3.823242159943111*^9, 3.823242209718664*^9, 3.8232422686019897`*^9, {
   3.823242332820698*^9, 3.823242348362701*^9}, 3.823244676211687*^9, 
   3.823245067525066*^9, 3.823254490917016*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b77e8b14-0cee-4fc6-933b-e5a530b2ad7f"],

Cell[BoxData["0.4395778529448596`"], "Output",
 CellChangeTimes->{
  3.823077693662389*^9, 3.823158398203064*^9, 3.8231678676017113`*^9, 
   3.823242159943111*^9, 3.823242209718664*^9, 3.8232422686019897`*^9, {
   3.823242332820698*^9, 3.823242348362701*^9}, 3.823244676211687*^9, 
   3.823245067525066*^9, 3.823254491135069*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"41a8f22a-a146-479d-9190-4d2ced0d145a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
       "}"}], ",", "4"}], "]"}], "//", 
    RowBox[{
     RowBox[{"QLRemovePoles", "[", 
      RowBox[{"#", ",", 
       RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}], "&"}]}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.823242148054261*^9, 3.8232421656066236`*^9}, 
   3.823242215563842*^9, 3.823242265295545*^9, {3.823242335623659*^9, 
   3.823242356149262*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7c94b1e4-c332-47c0-8d5f-6d72055b7139"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "3"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["4", "9"], ",", "1", ",", "1"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["4", "9"], ",", "1", ",", "1"}], "}"}], ",", "1"}], 
       "}"}]}], "}"}], ",", "1"}], "]"}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}],
     ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8232421488987226`*^9, 3.823242184244425*^9, 3.8232422164710703`*^9, 
   3.823242266126012*^9, {3.8232423360459547`*^9, 3.823242356582609*^9}, 
   3.823242614627062*^9, 3.82324467806702*^9, 3.8232450688730717`*^9, 
   3.823254492039145*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9d571a63-dbbd-420c-81b3-06a484e62adc"],

Cell[BoxData[
 RowBox[{"0.4395778529448596`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.4681204625142083`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8232421488987226`*^9, 3.823242184244425*^9, 3.8232422164710703`*^9, 
   3.823242266126012*^9, {3.8232423360459547`*^9, 3.823242356582609*^9}, 
   3.823242614627062*^9, 3.82324467806702*^9, 3.8232450688730717`*^9, 
   3.823254492219672*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"347d5481-9c41-4d6a-b4d8-449ee82c5b58"]
}, Open  ]],

Cell["Poles removed, however, the series does not converge:", "Text",
 CellChangeTimes->{{3.823242461291559*^9, 3.8232425076344757`*^9}, {
  3.824183125064183*^9, 
  3.824183147618946*^9}},ExpressionUUID->"214502f1-e145-4c13-8d80-\
429b3440e20b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QLSeries", "[", 
       RowBox[{
        RowBox[{"QL", "[", 
         RowBox[{"a", ",", "y"}], "]"}], ",", "y", ",", "ord"}], "]"}], "/.", 
      
      RowBox[{"y", "\[Rule]", "x"}]}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.823242358137679*^9, 3.823242452668483*^9}, {
  3.8232425126410017`*^9, 3.823242526299872*^9}, {3.823242577654825*^9, 
  3.82324260303393*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9b0cfacf-91b0-4070-be27-b2eeff4fec43"],

Cell[BoxData["\<\"Loading Relations...\"\>"], "Print",
 CellChangeTimes->{3.82325449406275*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"331f3866-9a52-4d50-830b-8c711447cab8"],

Cell[BoxData[
 RowBox[{"0.2049723772085767`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.2182359606564797`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.823242400923908*^9, {3.823242443101823*^9, 3.8232424532788363`*^9}, {
   3.823242514473741*^9, 3.823242527101572*^9}, {3.8232426037975073`*^9, 
   3.823242616342944*^9}, 3.823244680693903*^9, 3.8232450710277357`*^9, 
   3.8232544949052057`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"1a0ef157-0263-4a38-b58f-1ba45a4fe26a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QLSeries", "[", 
       RowBox[{
        RowBox[{"QL", "[", 
         RowBox[{"a", ",", "y"}], "]"}], ",", "y", ",", "ord"}], "]"}], "/.", 
      
      RowBox[{"y", "\[Rule]", "x"}]}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.82324253166755*^9, 3.823242539011634*^9}, 
   3.823242625488521*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"1cd28e56-b7a2-4b42-bf85-05a6307a3dd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.911685469324832`"}], "-", 
  RowBox[{"49.46080696343137`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.823242539923819*^9, 3.8232426260889683`*^9, 
  3.823244685091846*^9, 3.823245072021007*^9, 3.823254495875029*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"3703e326-5d9d-4685-a834-32d760ba5c8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QLSeries", "[", 
       RowBox[{
        RowBox[{"QL", "[", 
         RowBox[{"a", ",", "y"}], "]"}], ",", "y", ",", "ord"}], "]"}], "/.", 
      
      RowBox[{"y", "\[Rule]", "x"}]}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{3.823242543939331*^9, 3.8232426300494947`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"9f2d39c2-56ca-40e2-909c-314d3482d726"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "399.65996139378393`"}], "-", 
  RowBox[{"1932.5014841160294`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.823242544636896*^9, 3.823242630750841*^9, 
  3.823244687241572*^9, 3.82324507488398*^9, 3.82325449696917*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f4e8af32-726b-4fd7-a635-71a87d30b603"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QLToConvergentRegion:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226283529546213`*^9}, {
  3.822631858308649*^9, 3.822631881516429*^9}, {3.8230776321304398`*^9, 
  3.823077636706318*^9}, {3.8231587498038187`*^9, 
  3.823158761767007*^9}},ExpressionUUID->"a08b2446-165e-4953-9204-\
3c86bfeaf85e"],

Cell["\<\
Change to a convergent series representation:
\
\>", "Text",
 CellChangeTimes->{{3.823167983407236*^9, 3.8231680212307177`*^9}, 
   3.823168065424595*^9, {3.824183151166504*^9, 
   3.82418317857952*^9}},ExpressionUUID->"73c293aa-8a98-4601-8f62-\
96e7d852bcff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r", "=", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", "4"}], "]"}], "//", 
   "QLToConvergentRegion"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.823158405121578*^9, 3.8231584061064987`*^9}, {
   3.823158645114723*^9, 3.823158685445067*^9}, {3.82315872439954*^9, 
   3.8231587404479647`*^9}, {3.8232421174806337`*^9, 3.823242118935343*^9}, 
   3.823242329493226*^9, {3.8232425510528803`*^9, 3.823242558778173*^9}, {
   3.823244138685328*^9, 3.823244140292807*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"615e477b-1fbd-45dc-953d-d556888b6b01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], 
         "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"QL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
          "}"}], ",", "1"}], "]"}]}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
          "}"}]}], "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
          "}"}]}], "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}],
     ",", "1"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
     "}"}], ",", "1"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"14", ",", "7", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "7", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
     "}"}], ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.823158406908299*^9, {3.8231585194308157`*^9, 3.823158549959217*^9}, {
   3.823158633284747*^9, 3.823158686138979*^9}, {3.823158717154405*^9, 
   3.8231587410077267`*^9}, 3.823161008822794*^9, 3.823168789566086*^9, {
   3.823237122368742*^9, 3.8232371314162073`*^9}, {3.8232372424547443`*^9, 
   3.8232372514704313`*^9}, 3.823240957915896*^9, {3.823241075827063*^9, 
   3.823241094509441*^9}, 3.8232420817837563`*^9, 3.8232421195804663`*^9, 
   3.8232423298615007`*^9, 3.823242559556353*^9, 3.823242636976829*^9, 
   3.823242732919333*^9, 3.823243703295014*^9, 3.823244140831108*^9, 
   3.8232446919644403`*^9, 3.823245078388773*^9, 3.823254499608614*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0d87217e-8348-4c6a-b6ab-8920c99b94a8"],

Cell[BoxData["0.4395778512750384`"], "Output",
 CellChangeTimes->{
  3.823158406908299*^9, {3.8231585194308157`*^9, 3.823158549959217*^9}, {
   3.823158633284747*^9, 3.823158686138979*^9}, {3.823158717154405*^9, 
   3.8231587410077267`*^9}, 3.823161008822794*^9, 3.823168789566086*^9, {
   3.823237122368742*^9, 3.8232371314162073`*^9}, {3.8232372424547443`*^9, 
   3.8232372514704313`*^9}, 3.823240957915896*^9, {3.823241075827063*^9, 
   3.823241094509441*^9}, 3.8232420817837563`*^9, 3.8232421195804663`*^9, 
   3.8232423298615007`*^9, 3.823242559556353*^9, 3.823242636976829*^9, 
   3.823242732919333*^9, 3.823243703295014*^9, 3.823244140831108*^9, 
   3.8232446919644403`*^9, 3.823245078388773*^9, 3.823254499838706*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"690d147d-46e8-46ac-9baf-367d27b09efa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r", "=", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
      "}"}], ",", "4"}], "]"}], "//", 
   RowBox[{
    RowBox[{"QLToConvergentRegion", "[", 
     RowBox[{"#", ",", 
      RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.8232420967660923`*^9, 3.823242122363697*^9}, 
   3.823242339280037*^9, {3.8232425643081293`*^9, 3.823242566730719*^9}, {
   3.823242751313664*^9, 3.8232427670493727`*^9}, 3.8232429028821583`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"1759a59f-f886-42ec-941d-c885bf6ea71d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "3"}], "]"}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"QL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
           "}"}], ",", "3"}], "]"}], "-", 
        RowBox[{"QL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
           "}"}], ",", "1"}], "]"}]}], ")"}], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], 
         "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
          "}"}]}], "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"QL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
         "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
        "}"}], ",", "1"}], "]"}], "-", 
     RowBox[{"QL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
          "}"}]}], "}"}], ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "}"}]}], "}"}],
     ",", "1"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["3", "2"], ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
     "}"}], ",", "1"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"14", ",", "7", ",", "1"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"QL", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "7", ",", "1"}], "}"}], ",", "1"}], "}"}]}], 
     "}"}], ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.823242108793301*^9, 3.823242122911668*^9}, 
   3.823242339687921*^9, 3.82324256722875*^9, 3.823242638296317*^9, 
   3.823242767851425*^9, 3.823242909055694*^9, 3.823243708497168*^9, 
   3.823244620903083*^9, 3.823244693861779*^9, 3.823245079777418*^9, 
   3.823254501254776*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a20ba2b5-5d37-482c-b4df-bffb19fec0c7"],

Cell[BoxData[
 RowBox[{"0.4395778512750384`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.4681204625140584`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.823242108793301*^9, 3.823242122911668*^9}, 
   3.823242339687921*^9, 3.82324256722875*^9, 3.823242638296317*^9, 
   3.823242767851425*^9, 3.823242909055694*^9, 3.823243708497168*^9, 
   3.823244620903083*^9, 3.823244693861779*^9, 3.823245079777418*^9, 
   3.823254501466215*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"bc0431f4-9ae7-4508-a204-258f2200fbfc"]
}, Open  ]],

Cell["Convergence is now reached.", "Text",
 CellChangeTimes->{{3.823242461291559*^9, 3.8232425076344757`*^9}, {
  3.823242938567265*^9, 3.823242955774406*^9}, {3.8241831883746653`*^9, 
  3.824183199380052*^9}},ExpressionUUID->"678c23c5-fb85-4240-a5d9-\
159196478b0e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QLSeries", "[", 
       RowBox[{
        RowBox[{"QL", "[", 
         RowBox[{"a", ",", "y"}], "]"}], ",", "y", ",", "ord"}], "]"}], "/.", 
      
      RowBox[{"y", "\[Rule]", "x"}]}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.823242644825658*^9, 3.823242667106296*^9}, 
   3.8232429157068787`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"b690aefc-3a09-48ba-aaba-6f8f87cdea02"],

Cell[BoxData[
 RowBox[{"0.42381544030992047`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.44042213511558004`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.823242646089663*^9, 3.823242668577073*^9}, 
   3.8232427351520023`*^9, {3.823242911258706*^9, 3.8232429165873547`*^9}, 
   3.823243711697742*^9, 3.823244622747923*^9, 3.823244696693544*^9, 
   3.823245081652534*^9, 3.823254503159542*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b2bc64b9-bd10-4c1e-9b00-8eacf7cae65a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"QL", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QLSeries", "[", 
       RowBox[{
        RowBox[{"QL", "[", 
         RowBox[{"a", ",", "y"}], "]"}], ",", "y", ",", "ord"}], "]"}], "/.", 
      
      RowBox[{"y", "\[Rule]", "x"}]}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{3.8232429220230703`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a640db17-8b26-4cb4-a2cc-f504a7ec7d3c"],

Cell[BoxData[
 RowBox[{"0.43778615001393406`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.46557880209446706`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.82324292245627*^9, 3.823243717467895*^9, {3.8232446178969383`*^9, 
   3.823244627507621*^9}, 3.823244698657929*^9, 3.823245084261985*^9, 
   3.8232545053765097`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"9df94811-c632-4ba0-b784-d2fd7eb76f1a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QLEvaluate:", "Section",
 CellChangeTimes->{{3.82262817919564*^9, 3.8226283529546213`*^9}, {
  3.822631858308649*^9, 3.822631881516429*^9}, {3.822990213175046*^9, 
  3.822990215862887*^9}},ExpressionUUID->"3aceb498-78ce-42f2-b094-\
6d700bc1884c"],

Cell["\<\
Use series representations:
\
\>", "Text",
 CellChangeTimes->{{3.823168026670743*^9, 3.82316806222241*^9}, {
  3.8241832146562767`*^9, 
  3.824183228243607*^9}},ExpressionUUID->"a31a947f-8397-4cf1-82e0-\
ee9d3d294c73"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "5"}], "]"}], ",", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}]}], 
      "}"}], ",", "5"}], "]"}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{
  3.823168802720294*^9, {3.823241211178458*^9, 3.823241233670586*^9}, 
   3.8232494946803923`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"2533dc28-6033-4971-8cac-09a1ea1230b3"],

Cell[BoxData["0.0878416191650287004358020897297935819`10."], "Output",
 CellChangeTimes->{
  3.823161783396616*^9, 3.823161878382482*^9, {3.823162646911561*^9, 
   3.823162662869178*^9}, 3.823163267241666*^9, {3.823168803625555*^9, 
   3.8231688071800327`*^9}, 3.8232371629799232`*^9, 3.823237695381405*^9, 
   3.823241108702414*^9, 3.823241149757453*^9, {3.8232412054971533`*^9, 
   3.8232412360558434`*^9}, 3.823242066118968*^9, 3.8232447163162622`*^9, 
   3.8232450998931503`*^9, {3.8232461231956587`*^9, 3.8232461475223207`*^9}, {
   3.823246248996332*^9, 3.8232462769258213`*^9}, 3.8232463171800203`*^9, 
   3.823246459173547*^9, 3.823246493995633*^9, 3.82324695342017*^9, 
   3.82324698471616*^9, 3.82324705640176*^9, {3.823247837535391*^9, 
   3.823247861139688*^9}, 3.8232484413934717`*^9, {3.823248580228677*^9, 
   3.8232486072913733`*^9}, 3.82324893567647*^9, 3.823249230582684*^9, 
   3.823249343335375*^9, {3.823249489180581*^9, 3.823249497008675*^9}, 
   3.823254515925836*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"fbd13f74-e64d-4a3d-8829-641b439b7790"],

Cell[BoxData["0.08784161926420708`"], "Output",
 CellChangeTimes->{
  3.823161783396616*^9, 3.823161878382482*^9, {3.823162646911561*^9, 
   3.823162662869178*^9}, 3.823163267241666*^9, {3.823168803625555*^9, 
   3.8231688071800327`*^9}, 3.8232371629799232`*^9, 3.823237695381405*^9, 
   3.823241108702414*^9, 3.823241149757453*^9, {3.8232412054971533`*^9, 
   3.8232412360558434`*^9}, 3.823242066118968*^9, 3.8232447163162622`*^9, 
   3.8232450998931503`*^9, {3.8232461231956587`*^9, 3.8232461475223207`*^9}, {
   3.823246248996332*^9, 3.8232462769258213`*^9}, 3.8232463171800203`*^9, 
   3.823246459173547*^9, 3.823246493995633*^9, 3.82324695342017*^9, 
   3.82324698471616*^9, 3.82324705640176*^9, {3.823247837535391*^9, 
   3.823247861139688*^9}, 3.8232484413934717`*^9, {3.823248580228677*^9, 
   3.8232486072913733`*^9}, 3.82324893567647*^9, 3.823249230582684*^9, 
   3.823249343335375*^9, {3.823249489180581*^9, 3.823249497008675*^9}, 
   3.823254515941558*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"bf71ee76-d47a-4a72-ac7e-da6eef4010d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      "}"}], ",", "3"}], "]"}], ",", "10", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], 
      "}"}], ",", "3"}], "]"}], ",", "10", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8232293007109222`*^9, 3.823229315739585*^9}, {
  3.823230645087533*^9, 3.823230660812394*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b3021d2e-6944-47e0-ba80-0920b7eb6b89"],

Cell[BoxData["0.69314718055994530941723212145817656807`10."], "Output",
 CellChangeTimes->{{3.823229310025092*^9, 3.823229316541568*^9}, 
   3.823229420167182*^9, 3.823230200597423*^9, 3.82323033010819*^9, 
   3.823230419069746*^9, 3.8232305083616133`*^9, {3.823230632590536*^9, 
   3.823230661369255*^9}, 3.823244756104796*^9, 3.823245101509527*^9, 
   3.823246495030676*^9, 3.823247868249556*^9, {3.823248582099453*^9, 
   3.82324860870225*^9}, 3.823248938251267*^9, 3.823249345149617*^9, 
   3.823249482033868*^9, 3.823254517524433*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"c4338453-b6ec-441e-8005-3c97853e59b9"],

Cell[BoxData[
 RowBox[{"0.69314718055994530941723212145817656807`9.483869079393617", "+", 
  RowBox[{
  "3.1415926535897932384626433832795028842`10.140193491042613", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.823229310025092*^9, 3.823229316541568*^9}, 
   3.823229420167182*^9, 3.823230200597423*^9, 3.82323033010819*^9, 
   3.823230419069746*^9, 3.8232305083616133`*^9, {3.823230632590536*^9, 
   3.823230661369255*^9}, 3.823244756104796*^9, 3.823245101509527*^9, 
   3.823246495030676*^9, 3.823247868249556*^9, {3.823248582099453*^9, 
   3.82324860870225*^9}, 3.823248938251267*^9, 3.823249345149617*^9, 
   3.823249482033868*^9, 3.82325451752647*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"43614fef-20b4-49a1-959f-8a8765a626b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], ",", "20"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", "1"}], "]"}], "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.8231630309820127`*^9, 3.8231630707591667`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9e1d017a-c532-45cc-94a5-66b7100b09e8"],

Cell[BoxData["0.69314718055994530941723212145817656807`20."], "Output",
 CellChangeTimes->{{3.8231630480891657`*^9, 3.823163071163981*^9}, {
   3.823163192971878*^9, 3.8231632066882887`*^9}, 3.823163301479991*^9, 
   3.823168810670608*^9, 3.823229291781567*^9, 3.8232447596115723`*^9, 
   3.823245102755159*^9, 3.823246496394424*^9, 3.8232478703343487`*^9, 
   3.823248447088456*^9, 3.823248610649559*^9, 3.823248940374481*^9, 
   3.823249504383889*^9, 3.8232545184364347`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"fe189df1-9e61-4424-b639-17ca7e271e14"],

Cell[BoxData["0.6931471805599476`"], "Output",
 CellChangeTimes->{{3.8231630480891657`*^9, 3.823163071163981*^9}, {
   3.823163192971878*^9, 3.8231632066882887`*^9}, 3.823163301479991*^9, 
   3.823168810670608*^9, 3.823229291781567*^9, 3.8232447596115723`*^9, 
   3.823245102755159*^9, 3.823246496394424*^9, 3.8232478703343487`*^9, 
   3.823248447088456*^9, 3.823248610649559*^9, 3.823248940374481*^9, 
   3.823249504383889*^9, 3.823254518446588*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"13615e12-0c35-4b3d-91e1-b1cf43e73cec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "16"], ",", 
          FractionBox["3", "4"], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], 
     ",", 
     FractionBox["1", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QLEvaluate", "[", "r", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "//", 
    RowBox[{
     RowBox[{"ToHarmonicSumsIntegrate", "[", 
      RowBox[{"#", ",", 
       RowBox[{"NIntegrate", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
   "ReleaseHold"}], "//", "N"}]}], "Input",
 CellChangeTimes->{3.82314325758689*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"54015ae7-073c-4ac3-91f7-7ede69c81dcb"],

Cell[BoxData["1.29804460827463514361386212346268315842`10."], "Output",
 CellChangeTimes->{{3.823143258561118*^9, 3.823143270741238*^9}, {
   3.823143692848111*^9, 3.8231437082489443`*^9}, {3.823143785732131*^9, 
   3.823143806240861*^9}, {3.823145498167489*^9, 3.823145507542144*^9}, 
   3.823150046953559*^9, 3.823150089302205*^9, {3.823150141745304*^9, 
   3.823150150020349*^9}, 3.823165602688546*^9, 3.8231688127331753`*^9, 
   3.8232447611407557`*^9, 3.823245103709078*^9, 3.823246497832254*^9, 
   3.823247872733739*^9, 3.82324844880824*^9, 3.823248612025445*^9, 
   3.823248942479794*^9, 3.8232495070799017`*^9, 3.82325451969466*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"86da71a4-893e-4f9e-85ec-cd9558b89294"],

Cell[BoxData["1.298044608274682`"], "Output",
 CellChangeTimes->{{3.823143258561118*^9, 3.823143270741238*^9}, {
   3.823143692848111*^9, 3.8231437082489443`*^9}, {3.823143785732131*^9, 
   3.823143806240861*^9}, {3.823145498167489*^9, 3.823145507542144*^9}, 
   3.823150046953559*^9, 3.823150089302205*^9, {3.823150141745304*^9, 
   3.823150150020349*^9}, 3.823165602688546*^9, 3.8231688127331753`*^9, 
   3.8232447611407557`*^9, 3.823245103709078*^9, 3.823246497832254*^9, 
   3.823247872733739*^9, 3.82324844880824*^9, 3.823248612025445*^9, 
   3.823248942479794*^9, 3.8232495070799017`*^9, 3.8232545197072887`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b39e7cfc-0a19-421a-9a72-6443016e4585"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{"QL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox["3"]}], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], ",", 
      "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QLEvaluate", "[", 
  RowBox[{"r", ",", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{3.8232476722220917`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"5fee5dbe-3212-48d3-8b1a-fcb62a6d5eaf"],

Cell[BoxData["0.83056647764305282660270336039948715205`10."], "Output",
 CellChangeTimes->{3.823247674512443*^9, 3.8232478961983767`*^9, 
  3.8232484682511578`*^9, 3.823248678542148*^9, 3.823248956816931*^9, 
  3.823249535311306*^9, 3.8232545219234133`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"dbdf89ac-8322-47c7-b175-f54a0d05d4ab"],

Cell[BoxData["0.83056647764305282660270336080940069784`25."], "Output",
 CellChangeTimes->{3.823247674512443*^9, 3.8232478961983767`*^9, 
  3.8232484682511578`*^9, 3.823248678542148*^9, 3.823248956816931*^9, 
  3.823249535311306*^9, 3.823254521938675*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"ad50715d-b671-4e1e-a2fb-df80b2a4f828"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", " ", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           SqrtBox["3"]}], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], ",", 
     "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QLEvaluate", "[", 
  RowBox[{"r", ",", "25"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{{3.823247326809711*^9, 3.82324732787908*^9}, {
  3.823249546414731*^9, 3.82324956768487*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"44d7aa2c-0f81-4112-add5-8d88548a8d20"],

Cell[BoxData["2.61799387799149436538553615273291907016`25."], "Output",
 CellChangeTimes->{
  3.823247905971715*^9, 3.823248470267384*^9, 3.823248681286469*^9, {
   3.823249539646141*^9, 3.82324956815238*^9}, 3.823254532414345*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"04a00e53-1018-47cc-be96-b283cda3336e"],

Cell[BoxData["2.61799387799149436538553615273291943249`25."], "Output",
 CellChangeTimes->{
  3.823247905971715*^9, 3.823248470267384*^9, 3.823248681286469*^9, {
   3.823249539646141*^9, 3.82324956815238*^9}, 3.823254532415216*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"f2504f9b-b666-4888-9251-a819611c945a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           SqrtBox["3"]}], ",", "1"}], "}"}], ",", "0"}], "}"}], "}"}], ",", 
     "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QLEvaluate", "[", 
  RowBox[{"r", ",", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "//", 
   RowBox[{
    RowBox[{"ToHarmonicSumsIntegrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"NIntegrate", "\[Rule]", "True"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}], "&"}]}], "//", 
  "ReleaseHold"}]}], "Input",
 CellChangeTimes->{3.823158103066523*^9, 3.823165631280554*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"c54fdb90-6715-47ff-878b-7a0c534872d8"],

Cell[BoxData["2.61799387799149436539120072708897168923`10."], "Output",
 CellChangeTimes->{{3.823158103923318*^9, 3.823158145797347*^9}, 
   3.8231582072052402`*^9, {3.823158266958386*^9, 3.823158272922756*^9}, {
   3.823165629670332*^9, 3.823165631566534*^9}, 3.8231688173040743`*^9, 
   3.823245116658579*^9, 3.823246506210256*^9, 3.823246573099012*^9, 
   3.823246609687801*^9, 3.823248479361364*^9, 3.823248702101753*^9, 
   3.823249577286969*^9, 3.823254535727252*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"04f51915-1966-4609-b23d-0bce5a1d73f2"],

Cell[BoxData["2.6179938779914966`"], "Output",
 CellChangeTimes->{{3.823158103923318*^9, 3.823158145797347*^9}, 
   3.8231582072052402`*^9, {3.823158266958386*^9, 3.823158272922756*^9}, {
   3.823165629670332*^9, 3.823165631566534*^9}, 3.8231688173040743`*^9, 
   3.823245116658579*^9, 3.823246506210256*^9, 3.823246573099012*^9, 
   3.823246609687801*^9, 3.823248479361364*^9, 3.823248702101753*^9, 
   3.823249577286969*^9, 3.823254535744525*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b044524d-ae0d-4ad7-a7b8-d3a0b23f8abb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "/", "8"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"15", "/", "8"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
     ",", "1"}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823231255977495*^9, 3.8232313016717587`*^9}, 
   3.823231344391066*^9, 3.823231417792967*^9, {3.823231467586637*^9, 
   3.823231503153878*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7983abd5-ea18-4a4a-9f9d-abe14fd2ba0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.82059202108420438363070056959091887004`25.03151494451469"}],
   "-", 
  RowBox[{
  "0.70102614150465842098797985554894928559`24.9631218679255", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.82323130546075*^9, 3.823231345568851*^9, 3.8232314183782387`*^9, {
   3.8232314604332047`*^9, 3.823231503670833*^9}, 3.823245259929305*^9, 
   3.8232488031616383`*^9, 3.823249584020434*^9, 3.823254539681579*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"efd4db02-08c0-486c-9504-3197f376a956"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
     ",", "1"}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823251103280087*^9, 3.823251105017785*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3927b125-dcff-4ac6-ba5e-b056a5d1cc17"],

Cell[BoxData["3.08669416946356048483248522254476535524`25."], "Output",
 CellChangeTimes->{3.823251138044496*^9, 3.823254575950872*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"355397fe-93d3-4ca6-9934-737ab140019d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", "9"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
     ",", "1"}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823232825307178*^9, 3.823232873187085*^9}, 
   3.823245316988007*^9, {3.823249592732333*^9, 3.8232495939391937`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"049048c0-2f29-4d87-8e13-7aefc925c64f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5214058021507574777426915874026748441`24.974367811480885"}],
   "+", 
  RowBox[{
  "1.70137768922892685375724305405201990382`25.02292347674786", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8232328707950068`*^9, 3.8232328871400833`*^9}, 
   3.823245273888486*^9, 3.823245318126882*^9, 3.8232488151817417`*^9, 
   3.8232496308584633`*^9, 3.823254580531238*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5435e127-030e-4936-9b26-94603d227187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
     ",", "1"}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823250754178454*^9, 3.823250757315366*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1e6b5ba8-9f6a-4bb5-b1c0-e5ea8daa16a3"],

Cell[BoxData["0.88801296600212249226504546051025840746`25."], "Output",
 CellChangeTimes->{3.8232507617658787`*^9, 3.823250820528038*^9, 
  3.823254631914442*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"bd9e3ee4-3af0-4c14-ac6e-0ca4e753cc94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0"}], "}"}]}], "}"}], 
     ",", "1"}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823232985743029*^9, 3.823233010314814*^9}, {
   3.823233069499104*^9, 3.823233072041236*^9}, 3.823245320179262*^9, {
   3.823249598451866*^9, 3.8232495988592167`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3081c86b-07d8-47cf-b30d-7614fa978e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.78906788266314024799900623879495860902`25.05693207552903"}],
   "+", 
  RowBox[{
  "0.57916837032172810789917427690277853856`24.922622544869267", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.823233083646801*^9, 3.823245284304022*^9, 
  3.8232453217846107`*^9, 3.823248835246912*^9, 3.823249684455203*^9, 
  3.823249972551787*^9, 3.823250460754217*^9, 3.823254004778862*^9, 
  3.823254399418764*^9, 3.823254638076062*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"03930edf-0bbb-4ed8-a421-ae74f11706b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     FractionBox["87", "10"]}], "]"}], ",", "25", ",", 
   RowBox[{"PrincipalValue", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823229104051977*^9, 3.823229113666149*^9}, {
  3.823249602235415*^9, 3.823249602579207*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ed3bf288-6733-4a3a-90ee-cda78caf5bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "5.65207410697321998445159060623787475178`25.143080107265185"}], "-", 
  RowBox[{
  "1.05486293307539105482502537832457314244`24.41406829169801", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.823228410272441*^9, 3.82322911437043*^9, 
  3.8232307113666353`*^9, 3.8232451540292673`*^9, 3.8232485270086603`*^9, 
  3.823248748237864*^9, 3.823249772494959*^9, 3.823254723563003*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"f00f92b0-c2fa-4b93-a5b9-96c44a55afb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLEvaluate", "[", 
  RowBox[{
   RowBox[{"QL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     FractionBox["87", "10"]}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.8231651450648003`*^9, 3.82316515049652*^9}, {
   3.823165190216672*^9, 3.8231651906322813`*^9}, 3.823165235208438*^9, 
   3.823166303726231*^9, {3.823166374494445*^9, 3.8231663757414837`*^9}, 
   3.823166657606764*^9, {3.8231673156593103`*^9, 3.823167358007291*^9}, 
   3.823167490169725*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"0cca31f5-2db1-466d-81c1-576c89d1b941"],

Cell[BoxData[
 RowBox[{"-", "5.6520741069732199844`10."}]], "Output",
 CellChangeTimes->{3.823168855225659*^9, 3.8232307161367607`*^9, 
  3.823245256292943*^9, 3.823248802765636*^9, 3.8232547787911587`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"1f5e83f7-c96f-45f7-a275-f51e9ec4a2d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.823246529415414*^9, 
  3.823246529721943*^9}},ExpressionUUID->"c41bf52c-37a9-4654-8989-\
565283efbeaf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1272, 639},
WindowMargins->{{296, Automatic}, {Automatic, 137}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 176, 3, 99, "Title",ExpressionUUID->"2691814d-95dd-4c9c-97e4-fb3137c8bf7b"],
Cell[CellGroupData[{
Cell[781, 29, 486, 10, 111, "Subsection",ExpressionUUID->"67358f8b-5600-48ab-98f9-9a3606166837"],
Cell[1270, 41, 203, 4, 31, "Input",ExpressionUUID->"8d288866-39a2-4e9d-9c87-3c61473a4209"],
Cell[CellGroupData[{
Cell[1498, 49, 258, 4, 55, "Input",ExpressionUUID->"37c9e9b3-9c87-40a4-aaae-b790fc1e7b55"],
Cell[CellGroupData[{
Cell[1781, 57, 984, 27, 43, "Print",ExpressionUUID->"dbda2476-e042-4c6d-b3c1-55f57bf93cdd"],
Cell[2768, 86, 817, 22, 43, "Print",ExpressionUUID->"3261020a-5b30-4882-9340-ba8f2a26442d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3646, 115, 257, 4, 68, "Section",ExpressionUUID->"bcb84410-ad80-4831-9d5d-36b08e2c2180"],
Cell[3906, 121, 389, 6, 262, "Input",ExpressionUUID->"1d442714-0a01-45ce-b9e2-14d26e07ec63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4332, 132, 155, 3, 68, "Section",ExpressionUUID->"722911f9-ce91-42f3-a078-b407df470e9f"],
Cell[4490, 137, 296, 4, 36, "Text",ExpressionUUID->"03c12482-083c-4c16-969f-3a05fdce957c"],
Cell[CellGroupData[{
Cell[4811, 145, 444, 12, 31, "Input",ExpressionUUID->"97034ee7-26b0-42c6-a56b-394914958d90"],
Cell[5258, 159, 591, 17, 65, "Output",ExpressionUUID->"fe7e5089-f4ce-4176-b505-3635e5bf5bb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5886, 181, 720, 20, 31, "Input",ExpressionUUID->"036f12ed-8491-4132-9edf-4a9fd62785d3"],
Cell[6609, 203, 1588, 44, 66, "Output",ExpressionUUID->"84c262e8-5227-40dd-ab8f-97d261c08915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8234, 252, 881, 25, 55, "Input",ExpressionUUID->"ee63aca0-ab33-4f9f-bb73-935ceb0184d3"],
Cell[9118, 279, 1392, 39, 63, "Output",ExpressionUUID->"5f1941b9-8b57-435e-92fe-784dff83c59e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10559, 324, 207, 4, 68, "Section",ExpressionUUID->"59b21f82-31fa-4d91-9c61-8a5f6137404a"],
Cell[CellGroupData[{
Cell[10791, 332, 1038, 27, 78, "Input",ExpressionUUID->"062fba39-6d74-4744-a36d-a8036e076e05"],
Cell[11832, 361, 735, 20, 63, "Output",ExpressionUUID->"4979182f-0ec1-4504-8521-a725ea55625e"],
Cell[12570, 383, 824, 24, 53, "Output",ExpressionUUID->"1ea7c247-fcaa-4fc2-9300-7210d69c3d6d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13443, 413, 223, 4, 68, "Section",ExpressionUUID->"12b729d0-9655-4c9d-8925-f331952814f3"],
Cell[CellGroupData[{
Cell[13691, 421, 1159, 33, 55, "Input",ExpressionUUID->"8abd4e0d-fae9-4c75-bbe2-8afa35fe08ba"],
Cell[14853, 456, 386, 6, 35, "Output",ExpressionUUID->"066f0c2e-1a59-493c-9044-378429a5de18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15288, 468, 155, 2, 68, "Section",ExpressionUUID->"35e7daa3-198b-43fa-acc1-58b894b63422"],
Cell[15446, 472, 480, 11, 108, "Text",ExpressionUUID->"1160a824-2d8a-4821-b7c0-720f89d54cdd"],
Cell[CellGroupData[{
Cell[15951, 487, 413, 11, 31, "Input",ExpressionUUID->"b60e58b5-5abe-43e8-a2c7-cc520892f357"],
Cell[16367, 500, 852, 28, 53, "Output",ExpressionUUID->"ef11e60d-fc1c-476c-8874-46444d833a19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17256, 533, 391, 11, 31, "Input",ExpressionUUID->"04c828a5-b23a-486b-8554-0be3e2afdea1"],
Cell[17650, 546, 475, 14, 53, "Output",ExpressionUUID->"a3df4692-0417-4ff5-b40f-b6dbb6ced74b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18162, 565, 413, 11, 31, "Input",ExpressionUUID->"f3a134bb-edc4-41e7-9284-612329e4df2d"],
Cell[18578, 578, 503, 15, 53, "Output",ExpressionUUID->"f651a48e-100c-435b-a866-6dfbb900f50c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19118, 598, 1609, 43, 101, "Input",ExpressionUUID->"7f641068-bf84-4f64-bf02-92d84bf4e38d"],
Cell[20730, 643, 474, 7, 37, "Output",ExpressionUUID->"63efd85d-88a5-4c31-bd97-db9d1075deef"],
Cell[21207, 652, 10083, 345, 340, "Output",ExpressionUUID->"384a512a-5773-4960-bdc1-1186990961f6"],
Cell[31293, 999, 474, 7, 37, "Output",ExpressionUUID->"51685dbe-c878-4c6c-8237-c998936bc495"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31816, 1012, 154, 3, 68, "Section",ExpressionUUID->"edf487f7-6cc0-4719-8341-5293fa784b8c"],
Cell[CellGroupData[{
Cell[31995, 1019, 1214, 39, 72, "Input",ExpressionUUID->"8b17edbb-a86d-48ae-a12e-aa10359eccae"],
Cell[33212, 1060, 893, 28, 52, "Output",ExpressionUUID->"4bc4afda-222e-4e71-8315-8f4fd04a9e9f"],
Cell[34108, 1090, 2513, 80, 94, "Output",ExpressionUUID->"cdb93722-2cc8-4497-ab3f-8a444b7e7104"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36670, 1176, 160, 3, 68, "Section",ExpressionUUID->"8949f077-4dfe-4a07-803a-26c6b81327fc"],
Cell[CellGroupData[{
Cell[36855, 1183, 2718, 82, 88, "Input",ExpressionUUID->"5e92f975-bacf-4111-9ba5-4a3921289b6a"],
Cell[39576, 1267, 849, 28, 52, "Output",ExpressionUUID->"bfa55994-ac99-46a8-a737-bda4ade3b94e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40474, 1301, 166, 3, 68, "Section",ExpressionUUID->"3108de3d-b23c-414a-ada6-735ef291babf"],
Cell[CellGroupData[{
Cell[40665, 1308, 853, 24, 55, "Input",ExpressionUUID->"1d84b250-5578-43de-a369-a106c095f649"],
Cell[41521, 1334, 2040, 66, 77, "Output",ExpressionUUID->"8e6272f1-621e-4692-8287-8e2200fc942f"],
Cell[43564, 1402, 822, 23, 35, "Output",ExpressionUUID->"32230432-8327-4884-a28a-13caab5a1ca8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44423, 1430, 1102, 33, 55, "Input",ExpressionUUID->"fe98deb9-8bcf-4bf7-9d08-1ffb36b084f6"],
Cell[45528, 1465, 2433, 79, 77, "Output",ExpressionUUID->"864e49e8-5078-48e2-a700-ec4b5253bb48"],
Cell[47964, 1546, 856, 26, 35, "Output",ExpressionUUID->"b04fdf13-97f9-4ded-a383-ce69d7a21ba2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48869, 1578, 165, 3, 68, "Section",ExpressionUUID->"e3b955c6-7c64-42a1-a9c2-a5e45a932cfe"],
Cell[CellGroupData[{
Cell[49059, 1585, 887, 26, 55, "Input",ExpressionUUID->"4b3d088b-bb23-4e9d-bc03-1096d50546a8"],
Cell[49949, 1613, 2105, 69, 77, "Output",ExpressionUUID->"7012c201-d889-481a-9a70-e8748a05c93a"],
Cell[52057, 1684, 856, 25, 35, "Output",ExpressionUUID->"84821c12-e4af-4f20-aa11-6fe326918844"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52950, 1714, 1062, 31, 55, "Input",ExpressionUUID->"e0cb6c68-2bc9-42f3-a01d-0a22d7dbe6cf"],
Cell[54015, 1747, 1526, 49, 35, "Output",ExpressionUUID->"bd288cfa-6c19-40be-856e-6c31bc45b770"],
Cell[55544, 1798, 804, 23, 35, "Output",ExpressionUUID->"0baebd86-0de9-4e7d-afac-0792d7b1f5e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56397, 1827, 206, 4, 68, "Section",ExpressionUUID->"d99b8160-609e-4141-8cdd-6f91a87e04ff"],
Cell[CellGroupData[{
Cell[56628, 1835, 809, 23, 31, "Input",ExpressionUUID->"c2e574ea-82d9-41c8-b078-6212d74588a1"],
Cell[57440, 1860, 223, 4, 25, "Print",ExpressionUUID->"7cb32506-9a21-4c51-8018-6819a8001a67"],
Cell[57666, 1866, 685, 20, 58, "Output",ExpressionUUID->"d8d33028-557d-473b-b849-46d494783630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58388, 1891, 753, 21, 31, "Input",ExpressionUUID->"d2681433-0751-47d4-a275-357995a45327"],
Cell[59144, 1914, 1729, 55, 110, "Output",ExpressionUUID->"faa7c980-3464-4365-b65b-edb9aa6d15ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60922, 1975, 207, 4, 68, "Section",ExpressionUUID->"b5563786-f1c2-4618-84a3-1d94bc657670"],
Cell[CellGroupData[{
Cell[61154, 1983, 1714, 54, 78, "Input",ExpressionUUID->"df5f3a0d-d268-4432-8fa5-92aa6a127960"],
Cell[62871, 2039, 193, 2, 35, "Output",ExpressionUUID->"de5c99c9-6b80-4f66-91ea-00caef3b22e9"],
Cell[63067, 2043, 690, 21, 53, "Output",ExpressionUUID->"6b061a7c-f449-4b5b-bf43-d5b2f2797546"],
Cell[63760, 2066, 195, 2, 35, "Output",ExpressionUUID->"1236be63-5e1d-4f16-9e3b-3c20eaa4580b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63992, 2073, 1736, 53, 78, "Input",ExpressionUUID->"62b41344-1d4c-4350-bac8-a933483dead2"],
Cell[65731, 2128, 332, 4, 35, "Output",ExpressionUUID->"74c4249d-d64e-4afb-8ccb-fba0a3e1a8be"],
Cell[66066, 2134, 2462, 82, 59, "Output",ExpressionUUID->"1ac2d726-ed89-4aad-8fa0-5e50f7d6d90d"],
Cell[68531, 2218, 333, 4, 35, "Output",ExpressionUUID->"5f475460-2bd9-4588-9846-8464efabd717"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68901, 2227, 1882, 57, 78, "Input",ExpressionUUID->"077014d1-c02b-4c92-9cb2-8d9dc74129ac"],
Cell[70786, 2286, 242, 3, 35, "Output",ExpressionUUID->"8efebe49-9728-458d-81b1-1b32adcd0904"],
Cell[71031, 2291, 13171, 436, 405, "Output",ExpressionUUID->"058bad28-045e-46c1-89fa-73c4ef3edbeb"],
Cell[84205, 2729, 241, 3, 35, "Output",ExpressionUUID->"8c1fae1b-3999-4de6-8275-0f11da91269d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84483, 2737, 1982, 61, 78, "Input",ExpressionUUID->"7e072f18-4fd2-4c69-9708-aabd77b06c2c"],
Cell[86468, 2800, 191, 2, 35, "Output",ExpressionUUID->"916ef923-ee83-4999-b23a-6018e13c9c6a"],
Cell[86662, 2804, 9390, 314, 321, "Output",ExpressionUUID->"cbc8c5cf-83b9-4c31-860b-829465ba0b07"],
Cell[96055, 3120, 192, 2, 35, "Output",ExpressionUUID->"1de3ea62-b89f-4702-9ef3-1cab1283b428"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96296, 3128, 308, 5, 68, "Section",ExpressionUUID->"614ac271-5b42-41f5-b891-ee51190991b7"],
Cell[96607, 3135, 445, 8, 36, "Text",ExpressionUUID->"ea171725-02dc-475a-89fd-95e324ab2ec3"],
Cell[CellGroupData[{
Cell[97077, 3147, 1279, 35, 55, "Input",ExpressionUUID->"21f3408f-f675-4a55-a4b3-6e0e7d23e3bb"],
Cell[98359, 3184, 4159, 141, 135, "Output",ExpressionUUID->"b77e8b14-0cee-4fc6-933b-e5a530b2ad7f"],
Cell[102521, 3327, 407, 6, 35, "Output",ExpressionUUID->"41a8f22a-a146-479d-9190-4d2ced0d145a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102965, 3338, 1288, 38, 55, "Input",ExpressionUUID->"7c94b1e4-c332-47c0-8d5f-6d72055b7139"],
Cell[104256, 3378, 4662, 159, 176, "Output",ExpressionUUID->"9d571a63-dbbd-420c-81b3-06a484e62adc"],
Cell[108921, 3539, 483, 8, 35, "Output",ExpressionUUID->"347d5481-9c41-4d6a-b4d8-449ee82c5b58"]
}, Open  ]],
Cell[109419, 3550, 246, 4, 36, "Text",ExpressionUUID->"214502f1-e145-4c13-8d80-429b3440e20b"],
Cell[CellGroupData[{
Cell[109690, 3558, 722, 19, 55, "Input",ExpressionUUID->"9b0cfacf-91b0-4070-be27-b2eeff4fec43"],
Cell[110415, 3579, 199, 4, 25, "Print",ExpressionUUID->"331f3866-9a52-4d50-830b-8c711447cab8"],
Cell[110617, 3585, 488, 8, 35, "Output",ExpressionUUID->"1a0ef157-0263-4a38-b58f-1ba45a4fe26a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111142, 3598, 648, 18, 55, "Input",ExpressionUUID->"1cd28e56-b7a2-4b42-bf85-05a6307a3dd5"],
Cell[111793, 3618, 351, 6, 35, "Output",ExpressionUUID->"3703e326-5d9d-4685-a834-32d760ba5c8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112181, 3629, 624, 17, 55, "Input",ExpressionUUID->"9f2d39c2-56ca-40e2-909c-314d3482d726"],
Cell[112808, 3648, 349, 6, 35, "Output",ExpressionUUID->"f4e8af32-726b-4fd7-a635-71a87d30b603"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113206, 3660, 315, 5, 68, "Section",ExpressionUUID->"a08b2446-165e-4953-9204-3c86bfeaf85e"],
Cell[113524, 3667, 270, 7, 60, "Text",ExpressionUUID->"73c293aa-8a98-4601-8f62-96e7d852bcff"],
Cell[CellGroupData[{
Cell[113819, 3678, 1292, 35, 55, "Input",ExpressionUUID->"615e477b-1fbd-45dc-953d-d556888b6b01"],
Cell[115114, 3715, 10166, 336, 249, "Output",ExpressionUUID->"0d87217e-8348-4c6a-b6ab-8920c99b94a8"],
Cell[125283, 4053, 804, 11, 35, "Output",ExpressionUUID->"690d147d-46e8-46ac-9baf-367d27b09efa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126124, 4069, 1295, 37, 55, "Input",ExpressionUUID->"1759a59f-f886-42ec-941d-c885bf6ea71d"],
Cell[127422, 4108, 9629, 322, 272, "Output",ExpressionUUID->"a20ba2b5-5d37-482c-b4df-bffb19fec0c7"],
Cell[137054, 4432, 521, 8, 35, "Output",ExpressionUUID->"bc0431f4-9ae7-4508-a204-258f2200fbfc"]
}, Open  ]],
Cell[137590, 4443, 268, 4, 36, "Text",ExpressionUUID->"678c23c5-fb85-4240-a5d9-159196478b0e"],
Cell[CellGroupData[{
Cell[137883, 4451, 652, 18, 55, "Input",ExpressionUUID->"b690aefc-3a09-48ba-aaba-6f8f87cdea02"],
Cell[138538, 4471, 482, 7, 35, "Output",ExpressionUUID->"b2bc64b9-bd10-4c1e-9b00-8eacf7cae65a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139057, 4483, 603, 17, 55, "Input",ExpressionUUID->"a640db17-8b26-4cb4-a2cc-f504a7ec7d3c"],
Cell[139663, 4502, 412, 7, 35, "Output",ExpressionUUID->"9df94811-c632-4ba0-b784-d2fd7eb76f1a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140124, 4515, 252, 4, 68, "Section",ExpressionUUID->"3aceb498-78ce-42f2-b094-6d700bc1884c"],
Cell[140379, 4521, 228, 7, 60, "Text",ExpressionUUID->"a31a947f-8397-4cf1-82e0-ee9d3d294c73"],
Cell[CellGroupData[{
Cell[140632, 4532, 1535, 47, 55, "Input",ExpressionUUID->"2533dc28-6033-4971-8cac-09a1ea1230b3"],
Cell[142170, 4581, 1070, 15, 35, "Output",ExpressionUUID->"fbd13f74-e64d-4a3d-8829-641b439b7790"],
Cell[143243, 4598, 1047, 15, 35, "Output",ExpressionUUID->"bf71ee76-d47a-4a72-ac7e-da6eef4010d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144327, 4618, 965, 28, 55, "Input",ExpressionUUID->"b3021d2e-6944-47e0-ba80-0920b7eb6b89"],
Cell[145295, 4648, 618, 8, 35, "Output",ExpressionUUID->"c4338453-b6ec-441e-8005-3c97853e59b9"],
Cell[145916, 4658, 752, 12, 35, "Output",ExpressionUUID->"43614fef-20b4-49a1-959f-8a8765a626b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146705, 4675, 890, 27, 55, "Input",ExpressionUUID->"9e1d017a-c532-45cc-94a5-66b7100b09e8"],
Cell[147598, 4704, 556, 7, 35, "Output",ExpressionUUID->"fe189df1-9e61-4424-b639-17ca7e271e14"],
Cell[148157, 4713, 529, 7, 35, "Output",ExpressionUUID->"13615e12-0c35-4b3d-91e1-b1cf43e73cec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148723, 4725, 812, 24, 95, "Input",ExpressionUUID->"54015ae7-073c-4ac3-91f7-7ede69c81dcb"],
Cell[149538, 4751, 720, 9, 35, "Output",ExpressionUUID->"86da71a4-893e-4f9e-85ec-cd9558b89294"],
Cell[150261, 4762, 697, 9, 35, "Output",ExpressionUUID->"b39e7cfc-0a19-421a-9a72-6443016e4585"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150995, 4776, 955, 27, 88, "Input",ExpressionUUID->"5fee5dbe-3212-48d3-8b1a-fcb62a6d5eaf"],
Cell[151953, 4805, 336, 4, 35, "Output",ExpressionUUID->"dbdf89ac-8322-47c7-b175-f54a0d05d4ab"],
Cell[152292, 4811, 334, 4, 35, "Output",ExpressionUUID->"ad50715d-b671-4e1e-a2fb-df80b2a4f828"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152663, 4820, 957, 26, 88, "Input",ExpressionUUID->"44d7aa2c-0f81-4112-add5-8d88548a8d20"],
Cell[153623, 4848, 310, 4, 35, "Output",ExpressionUUID->"04a00e53-1018-47cc-be96-b283cda3336e"],
Cell[153936, 4854, 310, 4, 35, "Output",ExpressionUUID->"f2504f9b-b666-4888-9251-a819611c945a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154283, 4863, 844, 24, 88, "Input",ExpressionUUID->"c54fdb90-6715-47ff-878b-7a0c534872d8"],
Cell[155130, 4889, 552, 7, 35, "Output",ExpressionUUID->"04f51915-1966-4609-b23d-0bce5a1d73f2"],
Cell[155685, 4898, 527, 7, 35, "Output",ExpressionUUID->"b044524d-ae0d-4ad7-a7b8-d3a0b23f8abb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156249, 4910, 878, 24, 31, "Input",ExpressionUUID->"7983abd5-ea18-4a4a-9f9d-abe14fd2ba0f"],
Cell[157130, 4936, 541, 11, 35, "Output",ExpressionUUID->"efd4db02-08c0-486c-9504-3197f376a956"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157708, 4952, 1249, 36, 31, "Input",ExpressionUUID->"3927b125-dcff-4ac6-ba5e-b056a5d1cc17"],
Cell[158960, 4990, 214, 2, 35, "Output",ExpressionUUID->"355397fe-93d3-4ca6-9934-737ab140019d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159211, 4997, 1324, 37, 31, "Input",ExpressionUUID->"049048c0-2f29-4d87-8e13-7aefc925c64f"],
Cell[160538, 5036, 498, 10, 35, "Output",ExpressionUUID->"5435e127-030e-4936-9b26-94603d227187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161073, 5051, 1249, 36, 31, "Input",ExpressionUUID->"1e6b5ba8-9f6a-4bb5-b1c0-e5ea8daa16a3"],
Cell[162325, 5089, 241, 3, 35, "Output",ExpressionUUID->"bd9e3ee4-3af0-4c14-ac6e-0ca4e753cc94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162603, 5097, 1374, 38, 31, "Input",ExpressionUUID->"3081c86b-07d8-47cf-b30d-7614fa978e0b"],
Cell[163980, 5137, 558, 11, 35, "Output",ExpressionUUID->"03930edf-0bbb-4ed8-a421-ae74f11706b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164575, 5153, 1351, 39, 79, "Input",ExpressionUUID->"ed3bf288-6733-4a3a-90ee-cda78caf5bde"],
Cell[165929, 5194, 514, 10, 35, "Output",ExpressionUUID->"f00f92b0-c2fa-4b93-a5b9-96c44a55afb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166480, 5209, 1494, 41, 48, "Input",ExpressionUUID->"0cca31f5-2db1-466d-81c1-576c89d1b941"],
Cell[167977, 5252, 285, 4, 35, "Output",ExpressionUUID->"1f5e83f7-c96f-45f7-a275-f51e9ec4a2d0"]
}, Open  ]],
Cell[168277, 5259, 232, 5, 101, "Input",ExpressionUUID->"c41bf52c-37a9-4654-8989-565283efbeaf"]
}, Open  ]]
}, Open  ]]
}
]
*)


